Rough infection fronts in a random medium

We study extended infection fronts advancing over a spatially uniform susceptible population by solving numerically a diffusive Kermack McKendrick SIR model with a dichotomous spatially random transmission rate, in two dimensions. We find a non-trivial dynamic critical behavior in the mean velocity, in the shape, and in the rough geometry of the displacement field of the infective front as the disorder approaches a threshold value for spatial spreading of the infection.

==> anc/mpeg_movie_link_.txt <==
https://www.dropbox.com/s/hkq1pjezxu3tpnz/moviesEPJB.mpeg?dl=0
